Bounds on Codes Correcting Adjacent Transpositions

We study the problem of correcting pairwise disjoint adjacent transpositions (or swaps) in $q$-ary strings. Equivalently, the model we assume is the radius-one instance of the so-called $\ell_\infty$-limited permutation channel. We first study the relevant combinatorial properties of the appropriately defined transposition distance, including center-specific and average ball sizes. We then derive two lower bounds and one upper bound on the asymptotic rates of optimal codes correcting $t=\tau n$ transpositions. The first achievability result is a generalized Gilbert--Varshamov bound, while the second follows from a construction of codes correcting all possible patterns of adjacent transpositions and therefore represents a lower bound on the zero-error capacity of this model. This construction improves the classical general-alphabet construction for $3\leqslant q\leqslant 8$ as well as the recent bounds for $q=4,5$. The upper bound is obtained by a packing argument adjusted to the run-structure of a given code. To the best of our knowledge, these are the first nonconstant, $\tau$-dependent lower and upper bounds developed for the pairwise disjoint $q$-ary model throughout the linear regime. We also derive asymptotic bounds on the cardinality of optimal codes correcting $t=\textrm{const}$ pairwise disjoint adjacent transpositions.

==> anc/EXPECTED_OUTPUT.txt <==
SECTION 3.2 ALPHABET-UNIFORM CERTIFICATE: PASS
  templates: 16
  maximum_template_symbols: 4
  legal_prefix_pattern_counts: d=1:1, d=2:2, d=3:5, d=4:10, d=5:19
  same_length_equality_pattern_cases: 6445
  unequal_length_equality_pattern_cases: 3709
  first_stage_safe: 3613
  sent_to_second_stage: 96
  second_stage_continuation_cases: 13469
RATE TABLE (bits per symbol; first six decimals, not rounded): PASS
  q=2: 0.642805
  q=3: 1.044425
  q=4: 1.346292
  q=5: 1.571783
  q=6: 1.751473
  q=7: 1.901153
  q=8: 2.029649
ALL ASSERTIONS PASSED


==> anc/README.md <==
# Computational certificate for Section 3.2

This supplementary package gives a deterministic, exact certificate for the
alphabet-uniform sixteen-template construction in Section 3.2 of the
manuscript.  It verifies the finite two-stage local criterion by enumerating
symbol equality patterns, and therefore certifies the construction for every
alphabet size `q >= 2` in a single computation.

The package concerns only the construction stated in the manuscript.  It does
not rerun the search by which the five new templates were found, and it contains
no fixed-alphabet refinement.

## Files

- `verify_section32.py` — self-contained verifier;
- `EXPECTED_OUTPUT.txt` — exact deterministic output of the default command.

## Requirements and command

- Python 3.10 or later;
- no third-party packages;
- no network access.

Run the certificate from this directory with

```bash
python3 verify_section32.py
```

The output must agree exactly with `EXPECTED_OUTPUT.txt`.  Every reported
quantity is also hard-coded as an assertion.  A failed local test, a changed
case count, a changed profile, or a changed rate terminates the program with a
nonzero exit status and an explanatory error.

For a machine-dependent runtime measurement, use

```bash
python3 verify_section32.py --timing
```

The computation is deterministic and uses no randomized choices.

## Certified template family

For a formal template `w`, its `q`-ary orbit consists of all words obtained by
assigning distinct alphabet symbols to distinct formal letters in `w`.  The
certified family is the union of the orbits of

```text
aaa
abbb
aabbbb  aabbcc  abaccc  abcbdd
abcccaa
aabbbcaa  abacbbbb  abccaabb  abccadbb
aabccdaa  aabbcbdd  abccdaaa  abcadbaa  abcdddbb
```

The first eleven templates form the baseline described in the manuscript; the
last five are the extension certified in Section 3.2.

## Local criterion implemented by the verifier

For a word `w`, let `B(w)` be the set of all outputs obtained by applying one
layer of pairwise disjoint adjacent transpositions.  Equivalently, the swap
locations form a subset of `{1,...,|w|-1}` containing no two consecutive
locations.  Let `T(w)` consist of the words obtained by deleting the final
coordinate from every output in `B(w)`.

For equal-length words `u,v`, the program computes

```text
D_min(u,v) = min { d_H(u',v') : u' in B(u), v' in B(v) },
```

capped at two, because the criterion needs only the alternatives zero, one,
and at least two.  Ball intersection detects value zero.  Value one is detected
exactly by comparing same-coordinate deletion signatures of the two balls.

For a finite block family `P`, the program checks the following complete finite
criterion stated in the manuscript:

1. `T(u)` and `T(v)` are disjoint for every two distinct equal-length blocks;
2. for every pair `x,y` with `|x| < |y|`, put
   `d = |y|-|x|` and let `y_0` be the length-`|x|` prefix of `y`.  The program
   checks `D_min(x,y_0) != 0`; if `D_min(x,y_0) = 1`, it also checks
   `T(x rho)` disjoint from `T(y)` for every length-`d` prefix `rho` of the
   free concatenation language `P*`.

Passing these tests proves that every fixed-length slice of `P*` is zero-error
for an arbitrary number of pairwise disjoint adjacent transpositions.  The
criterion also implies that `P` is prefix-free, so its block profile determines
the asymptotic rate.

## Why one finite computation covers every alphabet

The channel action and all predicates in the local criterion depend only on
which symbols are equal, not on their names.  The verifier therefore works
modulo simultaneous alphabet relabeling:

1. It canonically labels the distinct symbols in the first block.
2. For the second block, it enumerates every injective way in which its formal
   variables can reuse labels of the first block; all remaining variables are
   assigned distinct fresh labels.  Up to a relabeling that fixes the first
   block, these are all possibilities.
3. In a second-stage case, it similarly enumerates every way in which the
   equality classes of a legal continuation can reuse labels already present
   in the block pair or introduce fresh labels.

The largest difference between two block lengths is five.  The program builds
legal continuation patterns directly from the formal templates over an
unbounded alphabet: when a new block is appended, it enumerates every overlap
of its variables with labels in the preceding blocks and assigns canonical
fresh labels to the remainder.  This symbolic enumeration gives respectively

```text
1, 2, 5, 10, 19
```

internal equality patterns for legal continuation prefixes of lengths one
through five.  Each uses at most four internally distinct symbols.  The
subsequent relative-label enumeration permits arbitrarily many distinct labels
across the block pair and continuation; the certificate is not a computation
limited to four total symbols.

This proves the result simultaneously for every `q >= 4`.  The families for
`q=2,3` are obtained by restricting the four-symbol family to a smaller
subalphabet, so zero-error heredity covers those cases.

The program retains a few harmless duplicate representatives in symmetric
same-template situations.  Therefore the reported numbers are called
equality-pattern *cases*, rather than numbers of distinct group orbits.  Every
orbit is covered.

## Exact certificate counts

The verifier reproduces the counts quoted in the manuscript:

| Quantity | Count |
|---|---:|
| Equal-length equality-pattern cases | 6,445 |
| Unequal-length equality-pattern cases | 3,709 |
| Unequal-length cases safe at the first stage | 3,613 |
| Cases sent to the second stage | 96 |
| Second-stage continuation cases | 13,469 |

No local test fails.

## Profile and rate check

As a separate consistency check, the program explicitly instantiates the
blocks for `q=2,...,8` and verifies that their length profile is

```text
p_3 = q,
p_4 = (q)_2,
p_6 = (q)_2 + 2(q)_3 + (q)_4,
p_7 = (q)_3,
p_8 = 3(q)_3 + 6(q)_4.
```

It then solves

```text
sum_l p_l x^(-l) = 1
```

for its unique root `x > 1` and checks the manuscript's rate table
`log_2(x)`.  In accordance with the manuscript convention, the displayed rates
are truncated after six decimal places and are not rounded.

## Reference run

The package was tested with CPython 3.12.13 on a Linux x86-64 container.  The
complete default computation took approximately 0.25 seconds.  Runtime is
machine-dependent; the certificate counts and rate table are not.


==> anc/verify_section32.py <==
#!/usr/bin/env python3
"""Exact certificate for the alphabet-uniform construction in Section 3.2.

The program checks the finite two-stage local criterion by enumerating symbol
equality patterns rather than by fixing an alphabet.  Consequently, one run
certifies the sixteen-template construction for every alphabet size q.

Only the Python standard library is used.  The computation is deterministic.
"""

from __future__ import annotations

import argparse
from collections import Counter, defaultdict
from decimal import Decimal, ROUND_DOWN
from functools import lru_cache
from itertools import combinations, permutations
from math import log2
from time import perf_counter
from typing import Iterable


Word = tuple[int, ...]


# The first eleven templates are the baseline used in the cited prior work;
# the final five are the extension certified in Section 3.2.
TEMPLATES = (
    "aaa",
    "abbb",
    "aabbbb",
    "aabbcc",
    "abaccc",
    "abcbdd",
    "abcccaa",
    "aabbbcaa",
    "abacbbbb",
    "abccaabb",
    "abccadbb",
    "aabccdaa",
    "aabbcbdd",
    "abccdaaa",
    "abcadbaa",
    "abcdddbb",
)


EXPECTED_CERTIFICATE_COUNTS = {
    "same_length_equality_pattern_cases": 6445,
    "unequal_length_equality_pattern_cases": 3709,
    "first_stage_safe": 3613,
    "sent_to_second_stage": 96,
    "second_stage_continuation_cases": 13469,
}

EXPECTED_PREFIX_PATTERN_COUNTS = {1: 1, 2: 2, 3: 5, 4: 10, 5: 19}

# The manuscript reports the first six decimal places without rounding.
EXPECTED_TRUNCATED_RATES = {
    2: "0.642805",
    3: "1.044425",
    4: "1.346292",
    5: "1.571783",
    6: "1.751473",
    7: "1.901153",
    8: "2.029649",
}


# ---------------------------------------------------------------------------
# Templates, blocks, and one-layer channel outputs


def template_pattern(template: str) -> Word:
    """Replace formal letters by 0,1,... in order of first occurrence."""
    labels: dict[str, int] = {}
    return tuple(labels.setdefault(letter, len(labels)) for letter in template)


TEMPLATE_PATTERNS = tuple(template_pattern(template) for template in TEMPLATES)


def instantiate(template: str, q: int) -> set[Word]:
    """Instantiate distinct formal letters by distinct symbols in range(q)."""
    letters = tuple(dict.fromkeys(template))
    if len(letters) > q:
        return set()
    result: set[Word] = set()
    for values in permutations(range(q), len(letters)):
        assignment = dict(zip(letters, values))
        result.add(tuple(assignment[letter] for letter in template))
    return result


def uniform_blocks(q: int) -> tuple[Word, ...]:
    """Return the concrete block family P_q."""
    blocks: set[Word] = set()
    for template in TEMPLATES:
        blocks.update(instantiate(template, q))
    return tuple(sorted(blocks, key=lambda word: (len(word), word)))


@lru_cache(maxsize=None)
def one_layer_outputs(word: Word) -> frozenset[Word]:
    """All outputs of one layer of pairwise disjoint adjacent swaps.

    At each position, the recursion either leaves the next symbol in place or
    swaps the next two symbols and skips both positions.  Thus the selected
    swap locations are pairwise nonconsecutive.  Swapping equal symbols is
    harmless because outputs are stored in a set.
    """
    outputs: set[Word] = set()

    def visit(index: int, prefix: Word) -> None:
        if index == len(word):
            outputs.add(prefix)
            return
        visit(index + 1, prefix + (word[index],))
        if index + 1 < len(word):
            visit(index + 2, prefix + (word[index + 1], word[index]))

    visit(0, ())
    return frozenset(outputs)


@lru_cache(maxsize=None)
def truncated_outputs(word: Word) -> frozenset[Word]:
    """One-layer outputs with their final coordinate deleted."""
    return frozenset(output[:-1] for output in one_layer_outputs(word))


@lru_cache(maxsize=None)
def deletion_signatures(word: Word) -> frozenset[tuple[Word, Word]]:
    """Same-coordinate deletion signatures of all one-layer outputs."""
    return frozenset(
        (output[:index], output[index + 1 :])
        for output in one_layer_outputs(word)
        for index in range(len(output))
    )


def minimum_hamming_separation_capped(first: Word, second: Word) -> int:
    """Return min(D_min(first,second),2) in the notation of Section 3.2."""
    if not one_layer_outputs(first).isdisjoint(one_layer_outputs(second)):
        return 0
    if not deletion_signatures(first).isdisjoint(deletion_signatures(second)):
        return 1
    return 2


# ---------------------------------------------------------------------------
# Legal continuations and equality-pattern representatives


def canonical_pattern(word: Word) -> Word:
    """Canonical representative of the equality pattern of ``word``."""
    labels: dict[int, int] = {}
    return tuple(labels.setdefault(symbol, len(labels)) for symbol in word)


def distinct_symbol_count(word: Word) -> int:
    return len(set(word))


def relative_realizations(pattern: Word, old_symbol_count: int) -> Iterable[Word]:
    """Enumerate relabeling orbits of ``pattern`` relative to old labels.

    The old labels are 0,...,old_symbol_count-1.  Some pattern variables may
    reuse distinct old labels; every remaining variable receives its own fresh
    label.  A global relabeling that fixes the old labels can take every
    concrete injective realization to exactly one of these representatives.
    """
    variable_count = max(pattern) + 1
    variables = tuple(range(variable_count))
    for shared_count in range(min(variable_count, old_symbol_count) + 1):
        for shared_variables in combinations(variables, shared_count):
            for old_values in permutations(range(old_symbol_count), shared_count):
                assignment = dict(zip(shared_variables, old_values))
                next_fresh = old_symbol_count
                for variable in variables:
                    if variable not in assignment:
                        assignment[variable] = next_fresh
                        next_fresh += 1
                yield tuple(assignment[variable] for variable in pattern)


def legal_prefix_patterns() -> dict[int, tuple[Word, ...]]:
    """Enumerate continuation patterns symbolically, without fixing q.

    A recursion appends a canonical template after enumerating every possible
    overlap between its formal variables and labels in the preceding blocks.
    Only the requested prefix is retained.  This directly enumerates equality
    patterns in the free concatenation language over an unbounded alphabet.
    """

    def patterns_of_length(length: int) -> tuple[Word, ...]:
        patterns: set[Word] = set()

        def visit(prefix: Word, remaining: int) -> None:
            old_symbol_count = distinct_symbol_count(prefix)
            for block_pattern in TEMPLATE_PATTERNS:
                for block in relative_realizations(block_pattern, old_symbol_count):
                    take = min(len(block), remaining)
                    extended = prefix + block[:take]
                    if len(block) >= remaining:
                        patterns.add(canonical_pattern(extended))
                    else:
                        visit(extended, remaining - len(block))

        visit((), length)
        return tuple(sorted(patterns))

    result = {length: patterns_of_length(length) for length in range(1, 6)}
    if {length: len(patterns) for length, patterns in result.items()} != (
        EXPECTED_PREFIX_PATTERN_COUNTS
    ):
        raise AssertionError("unexpected legal-prefix equality patterns")
    maximum = max(
        distinct_symbol_count(pattern)
        for patterns in result.values()
        for pattern in patterns
    )
    if maximum != 4:
        raise AssertionError(f"unexpected maximum prefix symbol count: {maximum}")
    return result


# ---------------------------------------------------------------------------
# Universal finite certificate


def verify_universally() -> dict[str, int]:
    """Evaluate the complete local criterion modulo symbol relabeling."""
    by_length: dict[int, list[Word]] = defaultdict(list)
    for pattern in TEMPLATE_PATTERNS:
        by_length[len(pattern)].append(pattern)

    prefixes = legal_prefix_patterns()
    counts = Counter()

    # Equal-length condition.  The first block is canonically labeled.  For
    # the second block, enumerate every possible intersection between its
    # formal symbols and the labels already used in the first block.
    for layer in by_length.values():
        for first_index, first in enumerate(layer):
            old_symbol_count = distinct_symbol_count(first)
            for second_index in range(first_index, len(layer)):
                second_pattern = layer[second_index]
                for second in relative_realizations(second_pattern, old_symbol_count):
                    if first == second:
                        continue
                    counts["same_length_equality_pattern_cases"] += 1
                    if not truncated_outputs(first).isdisjoint(
                        truncated_outputs(second)
                    ):
                        raise AssertionError(
                            "equal-length local test failed for "
                            f"{first} and {second}"
                        )

    # Unequal-length condition.  The local criterion is directed: ``shorter``
    # is the shorter block and ``longer`` the longer block.
    lengths = sorted(by_length)
    for short_index, short_length in enumerate(lengths):
        for long_length in lengths[short_index + 1 :]:
            difference = long_length - short_length
            for shorter in by_length[short_length]:
                old_symbol_count = distinct_symbol_count(shorter)
                for longer_pattern in by_length[long_length]:
                    for longer in relative_realizations(
                        longer_pattern, old_symbol_count
                    ):
                        counts["unequal_length_equality_pattern_cases"] += 1
                        separation = minimum_hamming_separation_capped(
                            shorter, longer[:short_length]
                        )
                        if separation == 0:
                            raise AssertionError(
                                "first-stage local test failed for "
                                f"{shorter} and {longer}"
                            )
                        if separation == 2:
                            counts["first_stage_safe"] += 1
                            continue

                        counts["sent_to_second_stage"] += 1
                        used_symbol_count = distinct_symbol_count(shorter + longer)
                        target = truncated_outputs(longer)
                        for continuation_pattern in prefixes[difference]:
                            for continuation in relative_realizations(
                                continuation_pattern, used_symbol_count
                            ):
                                counts["second_stage_continuation_cases"] += 1
                                if not truncated_outputs(
                                    shorter + continuation
                                ).isdisjoint(target):
                                    raise AssertionError(
                                        "second-stage local test failed for "
                                        f"{shorter}, {longer}, and continuation "
                                        f"{continuation}"
                                    )

    obtained = dict(counts)
    if obtained != EXPECTED_CERTIFICATE_COUNTS:
        raise AssertionError(
            "certificate-count mismatch:\n"
            f"expected {EXPECTED_CERTIFICATE_COUNTS}\n"
            f"obtained {obtained}"
        )
    return obtained


# ---------------------------------------------------------------------------
# Block profile and reported rates


def falling_factorial(q: int, order: int) -> int:
    if q < order:
        return 0
    result = 1
    for offset in range(order):
        result *= q - offset
    return result


def theoretical_profile(q: int) -> dict[int, int]:
    ff2 = falling_factorial(q, 2)
    ff3 = falling_factorial(q, 3)
    ff4 = falling_factorial(q, 4)
    return {
        3: q,
        4: ff2,
        6: ff2 + 2 * ff3 + ff4,
        7: ff3,
        8: 3 * ff3 + 6 * ff4,
    }


def concrete_profile(q: int) -> dict[int, int]:
    profile = Counter(map(len, uniform_blocks(q)))
    return {length: profile.get(length, 0) for length in (3, 4, 6, 7, 8)}


def growth_parameter(profile: dict[int, int]) -> float:
    """Solve sum_l profile[l] * x**(-l) = 1 for x > 1."""

    def equation(value: float) -> float:
        return sum(
            count * value ** (-length) for length, count in profile.items()
        ) - 1.0

    low, high = 1.0, 2.0
    while equation(high) > 0:
        high *= 2.0
    for _ in range(160):
        middle = (low + high) / 2.0
        if equation(middle) > 0:
            low = middle
        else:
            high = middle
    return (low + high) / 2.0


def truncate_six(value: float) -> str:
    quantum = Decimal("0.000001")
    return format(Decimal(str(value)).quantize(quantum, rounding=ROUND_DOWN), ".6f")


def verify_profiles_and_rates() -> dict[int, str]:
    obtained_rates: dict[int, str] = {}
    for q in range(2, 9):
        expected_profile = theoretical_profile(q)
        obtained_profile = concrete_profile(q)
        if obtained_profile != expected_profile:
            raise AssertionError(
                f"q={q} profile mismatch: expected {expected_profile}, "
                f"obtained {obtained_profile}"
            )
        rate = log2(growth_parameter(expected_profile))
        obtained_rates[q] = truncate_six(rate)
    if obtained_rates != EXPECTED_TRUNCATED_RATES:
        raise AssertionError(
            "rate-table mismatch:\n"
            f"expected {EXPECTED_TRUNCATED_RATES}\n"
            f"obtained {obtained_rates}"
        )
    return obtained_rates


# ---------------------------------------------------------------------------
# Reproducibility entry point


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--timing",
        action="store_true",
        help="append a machine-dependent elapsed-time line",
    )
    args = parser.parse_args()

    started = perf_counter()

    if len(TEMPLATES) != 16:
        raise AssertionError(f"expected 16 templates, obtained {len(TEMPLATES)}")
    maximum_template_symbols = max(map(distinct_symbol_count, TEMPLATE_PATTERNS))
    if maximum_template_symbols != 4:
        raise AssertionError(
            f"unexpected maximum template symbol count: {maximum_template_symbols}"
        )

    certificate_counts = verify_universally()
    rates = verify_profiles_and_rates()

    print("SECTION 3.2 ALPHABET-UNIFORM CERTIFICATE: PASS")
    print(f"  templates: {len(TEMPLATES)}")
    print(f"  maximum_template_symbols: {maximum_template_symbols}")
    print(
        "  legal_prefix_pattern_counts: "
        + ", ".join(
            f"d={length}:{count}"
            for length, count in EXPECTED_PREFIX_PATTERN_COUNTS.items()
        )
    )
    for key in EXPECTED_CERTIFICATE_COUNTS:
        print(f"  {key}: {certificate_counts[key]}")
    print("RATE TABLE (bits per symbol; first six decimals, not rounded): PASS")
    for q, rate in rates.items():
        print(f"  q={q}: {rate}")
    print("ALL ASSERTIONS PASSED")

    if args.timing:
        print(f"elapsed_seconds_machine_dependent: {perf_counter() - started:.3f}")


if __name__ == "__main__":
    main()

